Astronomical observation tasks short-term scheduling using PDDS algorithm

A concept of the ground-based optical astronomical observations efficiency is considered in this paper. We believe that a telescope efficiency can be increased by properly allocating observation tasks with respect to the current environment state and probability to obtain the data with required properties under the current conditions. An online observations scheduling is assumed to be essential part for raising the efficiency. The short-term online scheduling is treated as the discrete optimisation problems which are stated using several abstraction levels. The optimisation problems are solved using a parallel depth-bounded discrepancy search (PDDS) algorithm [13]. Some aspects of the algorithm performance are discussed. The presented algorithm is a core of open-source chelyabinsk C++ library which is supposed to be used at 2.5 m telescope of Sternberg Astronomical Institude of Lomonosov Moscow State University.

==> fig/plot_bound_ratio.R <==
#!/usr/bin/Rscript

plot1 <- function(data, pdffile, dolog=FALSE) {
	x <- read.table(data)
	colnames(x) <- c("num","seq","id","cumprob","prob","cumdur","dur","setup","bound","hseq")

	z <- unlist(sapply(unique(x$num), function(i) {
		ix <- sort.int(x[x$num == i,]$seq,index.return=TRUE)$ix
		z1 <- x[x$num == i,]$bound[ix][1]
		z2 <- x[x$num == i,]$cumprob[ix][length(x[x$num == i,]$cumprob)]
		if(dolog) {
			lz1 <- log(z1)
			lz2 <- log(z2)
			if(lz1 == 0 && lz2 == 0) {
				1
			} else {
				lz1 / lz2
			}
		} else {
			z1 / z2
		}
	}))

	pdf(file=pdffile, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	if(dolog) {
		plot(density(z, from=0, to=1), xlab="Ratio", main="")
	} else {
		plot(density(z, from=1), xlab="Ratio", main="")
	}
	dev.off()
}

plot1("prob_h_ks.dat","prob_bound_ratio.pdf", dolog=TRUE)
plot1("yield_h_bound.dat","yield_bound_ratio.pdf", dolog=FALSE)



==> fig/plot_error.R <==
#!/usr/bin/Rscript

x <- read.table("rel_error.dat")
colnames(x) <- c("flux","rel_error","l","u","prec")

pdf(file="rel_error_error.pdf", width=3.0, height=1.85)
par(family="serif",cex=0.6)
par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
plot(x$rel_error, x$prec, log="y", xlab="Probability", ylab="Relative error")
dev.off()


==> fig/plot_exposure.R <==
#!/usr/bin/Rscript

x <- read.table("exposure_time.dat")
colnames(x) <- c("flux","exposure","l","u","prec")

pdf(file="exposure_time_error.pdf", width=3.0, height=1.85)
par(family="serif",cex=0.6)
par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
plot(x$flux, x$prec, log="xy", xlab="Flux", ylab="Relative error")
dev.off()


==> fig/plot_h.R <==
#!/usr/bin/Rscript

plot1 <- function(data, pdffile) {
	plot2 <- function(x, lim,pch) {
		depths <- unique(x$seq)
		y<-sapply(depths, function(k) {
			ecdf(x[x$seq == k,]$hseq)(lim)
		})
		lines(depths+1,y,type="b",pch=pch)
	}

	x <- read.table(data)
	colnames(x) <- c("num","seq","id","cumprob","prob","cumdur","dur","setup","bound","hseq")

	x <- x[x$seq < 7,]
	depth_range <- range(x$seq+1)

	pdf(file=pdffile, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	plot(NULL, xlab="Depth", ylab="Probability", ylim=c(0,1), xlim=depth_range)
	plot2(x,0,pch=1)
	plot2(x,1,pch=2)
	plot2(x,2,pch=3)
	legend("topleft",pch=c(1,2,3),legend=c("1","2","3"))
	dev.off()
}

plot1("prob_h_ks.dat","prob_h_ks.pdf")
plot1("yield_h_bound.dat","yield_h_bound.pdf")
plot1("yield_h_ks.dat","yield_h_ks.pdf")


==> fig/plot_otvar_dist.R <==
#!/usr/bin/Rscript

library(stringdist)

load1 <- function(file) {
	x <- read.table(file)
	colnames(x) <- c("num","seq","id","cumyield","yield","cumdur","dur","setup","bound","hseq")
	x
}

stringify1 <- function(str) {
	paste(unlist(sapply(str, function(x){intToUtf8(x+1)})),sep="",collapse="")
}

take_sol <- function(x, n) {
	z <- x[x$num == n,]
	z$id[sort.int(z$seq,index.return=TRUE)$ix]
}

plot1 <- function(filenew, fileold, pdffile1, pdffile2, pdffile3) {
	n <- load1(filenew)
	o <- load1(fileold)

	lv <- NULL
	lv2 <- NULL
	lv3 <- NULL
	for(i in unique(n$num)) {
		x1<-(stringify1(take_sol(n,i)))
		x2<-(stringify1(take_sol(o,i)))
		x1p<-(stringify1(sort(take_sol(n,i))))
		x2p<-(stringify1(sort(take_sol(o,i))))
		lv <- c(lv,stringdist(x1,x2,method="lv"))
		lv2 <- c(lv2,stringdist(x1p,x2p,method="lv"))
		lv3 <- c(lv3,stringdist(x1,x2,method="lcs"))
	}

	pdf(file=pdffile1, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	plot(ecdf(lv), cex=0.2, main="", xlab="Levenshtein distance")
	dev.off()

	pdf(file=pdffile2, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	plot(ecdf(lv2), cex=0.2, main="", xlab="Sorted Levenshtein distance")
	dev.off()

	pdf(file=pdffile3, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	plot(ecdf(lv3), cex=0.2, main="", xlab="Longest common subsequence distance")
	dev.off()
}

plot1("otvar_new.dat","otvar_old.dat", "otvar_dist.pdf", "otvar_dist2.pdf", "otvar_dist3.pdf")


==> fig/plot_otvar_ratio.R <==
#!/usr/bin/Rscript

plot1 <- function(data, pdffile) {
	plot2 <- function(x, lim,pch) {
		depths <- unique(x$seq)
		y<-sapply(depths, function(k) {
			ecdf(x[x$seq == k,]$hseq)(lim)
		})
		lines(depths,y,type="b",pch=pch)
	}

	x <- read.table(data)
	colnames(x) <- c("num","seq","id","cumyield","yield","cumdur","dur","setup","bound","hseq","num","seq","id","cumyield_old","yield","cumdur","dur","setup","bound","hseq")

	r <- x$cumyield / x$cumyield_old

	pdf(file=pdffile, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	plot(ecdf(r), cex=0.2, xlim=c(1,3), main="", xlab="Ratio")
	dev.off()
}

plot1("otvar_val.dat","otvar_ratio.pdf")


==> fig/plot_pi_cond_e.R <==
#!/usr/bin/Rscript

plot1 <- function(outputfile, durationfile, yieldfile, pdffile, ...) {
	output <- read.table(outputfile)
	colnames(output) <- c("num","seq","id","cumprob","prob","cumdur","dur","setup","bound","hseq")
	duration <- read.csv(durationfile, header=FALSE)
	duration$V1 <- NULL
	yield <- read.csv(yieldfile, header=FALSE)
	yield$V1 <- NULL

	ns2s <- 1000000000

	e1 <- ecdf(unlist((yield / (duration/ns2s))))
	e2 <- ecdf((output$prob / (output$dur/ns2s)))

	x <- seq(0,2e-2,1e-4)
	Phi <- e2(x)/e1(x)  * length(output$prob) / (30*300)

	s <- smooth.spline(x,Phi,spar=0.3)
	phi <- s$y[-1] + diff(s$y)*x[-1]/diff(x)[1]

	lines(s, type="l", ...)
}

plot_pi_cond_p <- function(outputfile, durationfile, yieldfile, pdffile, ...) {
	output <- read.table(outputfile)
	colnames(output) <- c("num","seq","id","cumprob","prob","cumdur","dur","setup","bound","hseq")
	duration <- read.csv(durationfile, header=FALSE)
	duration$V1 <- NULL
	yield <- read.csv(yieldfile, header=FALSE)
	yield$V1 <- NULL

	ns2s <- 1000000000

	e1 <- ecdf(unlist((yield)))
	e2 <- ecdf((output$prob))

	x <- seq(0,1,1e-3)
	Phi <- e2(x)/e1(x)  * length(output$prob) / (30*300)

	s <- smooth.spline(x,Phi,spar=0.3)
	phi <- s$y[-1] + diff(s$y)*x[-1]/diff(x)[1]

	lines(s, type="l", ...)
}

pdf(file="pi_cond_e.pdf", width=3.0, height=1.85)
par(family="serif",cex=0.6)
par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
plot(NULL, ylim=c(0,0.30), xlim=c(0,2e-2), xlab="Knapsack efficiency", ylab="Conditioned probability")
plot1("yield_h_bound.dat","yield_h_bound_duration.csv","yield_h_bound_yield.csv", lty=2)
plot1("yield_h_bound360.dat","yield_h_bound_duration360.csv","yield_h_bound_yield360.csv")
legend("bottomright", legend=c("D = 60 min","D = 90 min"), lty=c(2,1))
dev.off()

pdf(file="pi_cond_p.pdf", width=3.0, height=1.85)
par(family="serif",cex=0.6)
par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
plot(NULL, ylim=c(0,0.30), xlim=c(0,1), xlab="Success probability", ylab="Conditioned probability")
plot_pi_cond_p("yield_h_bound.dat","yield_h_bound_duration.csv","yield_h_bound_yield.csv", lty=2)
plot_pi_cond_p("yield_h_bound360.dat","yield_h_bound_duration360.csv","yield_h_bound_yield360.csv")
legend("bottomright", legend=c("D = 60 min","D = 90 min"), lty=c(2,1))
dev.off()



==> fig/plot_random.R <==
#!/usr/bin/Rscript

library(stringdist)

load1 <- function(file) {
	x <- read.table(file)
	colnames(x) <- c("num","seq","id","cumyield","yield","cumdur","dur","setup","bound","hseq")
	x
}

plot1 <- function(filesol, filerand, pdffile) {
	s <- load1(filesol)
	r <- load1(filerand)

	for(x in unique(r$num)) {
		ix <- sort.int(s[s$num == x,]$seq, index.return=TRUE)$ix
		sm <- s[s$num == x, ]$cumyield[ix]
		if(length(sm)) {
			r[r$num == x,]$cumyield <- r[r$num == x,]$cumyield / max(sm)
		} else {
			r <- r[r$num != x,]
		}
	}

	print(mean(r$cumyield))
	print(sd(r$cumyield))
	print(1-pnorm(1.0, mean=mean(r$cumyield), sd=sd(r$cumyield)))
	pdf(file=pdffile, width=3.0, height=1.85)
	par(family="serif",cex=0.6)
	par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
	plot(density(r$cumyield), cex=0.2, main="", xlab="Relative Yield", xlim=c(0,1))
	abline(h=0,lty=2)
	dev.off()
}

plot1("yield_h_bound360.dat","yield_random.dat", "yield_random.pdf")
plot1("yield_h_bound.dat","yield_random_240.dat", "yield_random_240.pdf")


==> fig/plot_runtime.R <==
#!/usr/bin/Rscript

r <- read.table("runtime.dat")

colnames(r) <- c("try","D","k","N","time")

pdf(file="runtime.pdf", width=5.5, height=2.2)
par(family="serif",cex=0.6)
par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
par(mfcol=c(1,3))
x <- r[r$k==6,]
boxplot(x$time ~ x$N, log="y", xlab="N")
x <- r[r$N==30,]
boxplot(x$time ~ I(x$D*15/60.0), log="y", xlab="D")
boxplot(x$time ~ I(x$k), log="y", xlab="max depth")
dev.off()


==> fig/plot_runtime_threads.R <==
#!/usr/bin/Rscript

r <- read.table("runtime_threads.dat")

colnames(r) <- c("try","D","k","N","threads","time")

r$rtime <- r$time

for(i in unique(r$try)) {
	threads <- r[r$try == i,]$threads
	ix <- sort.int(threads, index.return=TRUE)$ix
	time <- r[r$try == i,]$time
	r[r$try == i,]$rtime <- r[r$try == i,]$rtime / time[ix][1]
}

pdf(file="runtime_threads.pdf", width=3.0, height=1.85)
par(family="serif",cex=0.6)
par(mar=c(4,4,0,0)+0.1, omi=c(0,0,0,0))
plot(NULL, xlim=range(r$threads), ylim=range(r$rtime), xlab="Workers", ylab="Relative execution time")
medians <- aggregate(r$rtime, by=list(r$threads), median)
points(medians[,1], medians[,2])

dev.off()

